Parafermions in fractional Chern insulator-superconductor heterostructures: the role of spin polarization

Most proposals for $Z_3$ parafermions in fractional quantum Hall-superconductor structures used the spin-unpolarized $\nu = 2/3$ Halperin $(1,1,2)$ state. The fractional quantum anomalous Hall (FQAH) states of twisted MoTe$_2$ and rhombohedral graphene are believed to be spin- and valley-polarized Jain states, with the same topological order but a different spin structure. We analyze a trench between two polarized $\nu = 2/3$ edges. Among the pairing and tunneling bilinears of the edge-mode electrons, exactly two of each have zero conformal spin. Pairing is compatible only with the neutral-mode superconductivity channel and tunneling only with neutral-mode backscattering, whereas in the unpolarized state singlet pairing and tunneling select the same channel. Since the two channels condense the same neutral anyon up to a local operator, the domain walls carry $Z_3$ parafermions, with 3 protected states per pair, whether or not the neutral channel changes between regions; fixing the fermion parity does not enlarge this count. Before the neutral gap forms, pairing is at best marginal for repulsive inter-edge coupling unless an attractive neutral coupling favors its channel; once the gap has formed, both charge terms are relevant for an inter-edge Coulomb coupling below 7/25 of the intra-edge one. The superconductor must supply even-frequency, equal-spin, intravalley pairing, which an s-wave singlet superconductor with only Ising spin-orbit coupling does not provide at leading order, whereas chiral $p+ip$ and $f+if$ states do. The $Z_3$ label is carried by a quasiparticle of the FQAH state, so no process confined to a junction whose tunneling segments are not FQAH can change it, and we expect a $6\pi$-periodic Josephson current with or without fixed fermion parity.

==> anc/README.txt <==
Ancillary scripts for "Parafermions in fractional Chern insulator-superconductor
heterostructures: the role of spin polarization" (A. Amire).

Requirements: Python 3, sympy >= 1.12, numpy >= 1.24.

  python3 verify.py      69 assertions covering every integer identity, table entry and
                         number in the paper (Gram matrix, Table I spins, Eqs. 16-17, Park
                         coordinates, (1,1,2) comparison, protected degeneracies, Table II
                         from an explicit four-mode diagonalization, lambda <-> K_rho,
                         Shapiro, thermal, BTK, energy-scale estimates). Prints "ALL 69 CHECKS PASSED".
  python3 kapustin.py    Protected degeneracy per pair of domain walls,
                         d^2 = |H1| / |H1 cap H2|, with fermion parity included through the
                         bosonic sublattice. Calibrations: helical edge 2, Laughlin 1/3 6,
                         (1,1,2) 3. Polarized nu=2/3 trench: 3 in all limits. Also prints the
                         naive string count |det M| (12 for the region-by-region case) and
                         shows which extra strings fail to be protected.
  python3 lattice.py     Operator table on a spin-polarized trench (Table I, Eq. 16).
  python3 park_check.py  Independent re-derivation in the coordinates of Park et al.,
                         PRB 110, 155404 (2024): A = -M_sup, B = M_back.
  python3 junction.py    Protection of the fractional Josephson label against processes confined to
                         a junction S1|W|S2: the label is the eigenvalue of the string of the
                         fragment between the S regions, which commutes with every junction-local
                         process iff the fragment is a quasiparticle (integer product with all local
                         operators). Periods at fixed / free fermion parity. Calibrations: Majorana
                         4 pi / 2 pi, Laughlin 1/m 4m pi / 2m pi. Polarized nu=2/3 (all three
                         configurations) and (1,1,2): 6 pi / 6 pi. Includes an explicit test with
                         random vertex-operator processes, a linked-string control, and the geometry of
                         Cao, Kou, Fradkin (quasiparticles around the finger tips), which gives their
                         4 pi / 2 pi for Laughlin and 2 pi for nu=2/3.
                         Prints "ALL JUNCTION CHECKS PASSED".
  python3 crosscheck.py  Independent check of the protected count by a different method
                         (rank of the string-commutation pairing, not the subgroup
                         intersection), plus Lagrangian checks and the exhaustive count of
                         zero-spin bilinears. Prints "ALL CROSS-CHECKS PASSED".


==> anc/crosscheck.py <==
"""Independent cross-check of the protected degeneracy (does not import kapustin.py).

Method: the ground space of a pair of walls is an irreducible representation of the
string operators X_u (u in S1) and Z_w (w in S2), where S_i = span_Q(L_i) cap Gamma_b^*
taken mod Gamma_b. Two strings that cross at a wall commute up to exp(2 pi i <u,w>).
Strings whose phase with every string of the other kind is trivial act as scalars.
The representation dimension is |S1/K1| = |S2/K2|, where K1 and K2 are the radicals of
this pairing. That is d^2. Kapustin's formula says d^2 = |H1|/|H1 cap H2|; here it
comes out of a different computation.
Also checked: every H is Lagrangian (|H|^2 = |Gamma_b^*/Gamma_b|).
"""
from fractions import Fraction as F
from itertools import product
from sympy import Matrix, diag, zeros, Rational

def bos_basis(f):
    n = len(f); odd = [i for i in range(n) if f[i] % 2]; cols = []
    for i in range(n):
        v = [0]*n
        if f[i] % 2 == 0: v[i] = 1
        elif i == odd[0]: v[i] = 2
        else: v[i] = 1; v[odd[0]] = -1
        cols.append(v)
    return Matrix(cols).T

def analyse(name, G, f, L1, L2, expect):
    G = Matrix(G); Bb = bos_basis(f); Binv = Bb.inv()
    order = abs((Bb.T*G*Bb).det())
    in_dual = lambda x: all(e.is_integer for e in Bb.T*G*x)
    in_lat = lambda x: all(e.is_integer for e in Binv*x)
    def S(L):
        Lm = Matrix(L).T; reps = []
        D = int(order)
        for c in product(range(D), repeat=Lm.shape[1]):
            x = Lm*Matrix([Rational(ci, D) for ci in c])
            if in_dual(x) and not any(in_lat(x - r) for r in reps): reps.append(x)
        return reps
    S1, S2 = S(L1), S(L2)
    ph = [[((u.T*G*w)[0]) % 1 for w in S2] for u in S1]
    K1 = [i for i in range(len(S1)) if all(p == 0 for p in ph[i])]
    K2 = [j for j in range(len(S2)) if all(ph[i][j] == 0 for i in range(len(S1)))]
    d2a, d2b = len(S1)//len(K1), len(S2)//len(K2)
    lag = len(S1)**2 == order and len(S2)**2 == order
    ok = d2a == d2b == expect and lag
    print(f"{'OK ' if ok else 'BAD'} {name:48s} |A|={order} |S1|={len(S1)} |S2|={len(S2)} "
          f"|K1|={len(K1)} d^2={d2a}/{d2b} Lagrangian={lag}")
    assert ok
    return d2a

K112 = Matrix([[1, 2], [2, 1]]); G2 = zeros(4, 4); G2[:2, :2] = K112; G2[2:, 2:] = -K112
G = Matrix([[1, 0, -1, 0], [0, -1, 0, 1], [-1, 0, -2, 0], [0, 1, 0, 2]])
P, A, T, B = [1, 1, 0, 0], [0, 0, 1, 1], [-1, 1, 0, 0], [0, 0, -1, 1]
Tp, Pp = [-1, 1, 0, -1], [1, 1, 0, -1]
analyse("helical edge", diag(1, -1), [1, 1], [[1, 1]], [[-1, 1]], 2)
analyse("toric code, e | m boundaries (bosonic)", Matrix([[0, 2], [2, 0]]), [0, 0], [[1, 0]], [[0, 1]], 2)
analyse("bosonic nu=1/2 trench (double semion)", diag(2, -2), [0, 0], [[1, 1]], [[-1, 1]], 1)
analyse("Laughlin 1/3 trench", diag(3, -3), [1, 1], [[1, 1]], [[-1, 1]], 6)
analyse("(1,1,2) singlet pairing | tunneling", G2, [1, 1, 1, 1], [[1, 0, 0, 1], [0, 1, 1, 0]], [[-1, 0, 1, 0], [0, -1, 0, 1]], 3)
analyse("polarized: uniform A", G, [1, 1, 0, 0], [P, A], [Tp, A], 3)
analyse("polarized: uniform B", G, [1, 1, 0, 0], [Pp, B], [T, B], 3)
analyse("polarized: region by region", G, [1, 1, 0, 0], [P, A], [T, B], 3)

# (1,1,2): equal-spin pairings also have zero spin -> the 'same channel' statement needs 'singlet'
sp = lambda v: (Matrix(v).T*G2*Matrix(v))[0]
print("(1,1,2) spins of u_up l_up, u_dn l_dn, u_up l_dn, u_dn l_up:",
      [sp(v) for v in ([1, 0, 1, 0], [0, 1, 0, 1], [1, 0, 0, 1], [0, 1, 1, 0])])
# polarized: exhaustive check that among bare mode-electron bilinears exactly 2+2 have zero spin
e = {"u1": [1, 0, 0, 0], "u2": [1, 0, 1, 0], "l1": [0, 1, 0, 0], "l2": [0, 1, 0, 1]}
g = lambda a, b: (Matrix(a).T*G*Matrix(b))[0]
pairs = [(a, b) for a in ("u1", "u2") for b in ("l1", "l2")]
zp = [(a, b) for a, b in pairs if g([x+y for x, y in zip(e[a], e[b])], [x+y for x, y in zip(e[a], e[b])]) == 0]
zt = [(a, b) for a, b in pairs if g([y-x for x, y in zip(e[a], e[b])], [y-x for x, y in zip(e[a], e[b])]) == 0]
print("zero-spin pairings:", zp, " zero-spin tunnelings:", zt)
assert len(zp) == 2 and len(zt) == 2
print("ALL CROSS-CHECKS PASSED")


==> anc/junction.py <==
"""Protection of the fractional Josephson label against processes confined to a junction S1|W|S2.

Conventions as in kapustin.py: local operators are integer vectors in Gamma = Z^n with Gram form
<.,.> = G, Gamma_b = {gamma : f.gamma even}, and a region pinning L condenses
H(L) = (span_Q L cap Gamma_b^*)/Gamma_b.  Quasiparticles of the bulk state are Gamma^* (integer
product with every local operator, single electrons included).

The label shifted by phi -> phi + 2 pi is the eigenvalue of the string of r in H(L_S) running from
the interior of S1 to the interior of S2 (its endpoints lie where r is condensed, so it creates no
excitation).  A process confined to the junction is a product of vertex operators exp(i u_k.phi(x_k))
with all x_k between the endpoints and sum_k u_k a local operator (any fermion number: the
superconductor can supply or absorb single electrons).  With [a.phi(x), b.phi(y)] = i pi <a,b> sgn(x-y)
its commutation phase with the string is exp(2 pi i <r, sum_k u_k>), so it commutes for every such
process iff r is in Gamma^*.

Hence, per pair of walls:
  period at fixed fermion parity   = 2 pi x order of r -> q(r)/2 mod 1 on H(L_S)/(H_S cap H_W)
  period without fermion parity    = the same, restricted to the classes carried by r in Gamma^*.
Calibration: Majorana 4 pi / 2 pi;  Laughlin 1/m: 4 m pi / 2 m pi.
Control: in the geometry of Cao et al., where quasiparticles can pass around the finger tips, the same
criterion gives their 4 pi / 2 pi for Laughlin and 2 pi for nu=2/3.
"""
from itertools import product
from math import lcm
import random
from sympy import Matrix, Rational, diag, zeros

def bosonic_basis(f):
    n = len(f); odd = [i for i in range(n) if f[i] % 2]; B = []
    for i in range(n):
        v = [0]*n
        if f[i] % 2 == 0: v[i] = 1
        elif i == odd[0]: v[i] = 2
        else: v[i] = 1; v[odd[0]] = -1
        B.append(v)
    return Matrix(B).T

def isint(M): return all(x.is_integer for x in M)
def frac(x): return x - (x.p//x.q)

class Th:
    def __init__(s, G, f, charge):
        s.G = Matrix(G); s.n = s.G.shape[0]; s.Bb = bosonic_basis(f); s.Bbi = s.Bb.inv()
        s.D = int(abs((s.Bb.T*s.G*s.Bb).det())); s.c = Matrix(charge)
    def ip(s, a, b): return (Matrix(a).T*s.G*Matrix(b))[0]
    def canon(s, x):
        u = s.Bbi*Matrix(x); u = u.applyfunc(lambda y: y - (y.p//y.q) if y.q != 1 else 0)
        return tuple(s.Bb*u)
    def in_bdual(s, x): return isint(s.Bb.T*s.G*Matrix(x))
    def is_qp(s, x): return isint(s.G*Matrix(x))          # x in Gamma^*
    def q(s, x): return (s.c.T*Matrix(x))[0]
    def H(s, L):
        L = Matrix(L).T; out = {}
        for c in product(range(s.D), repeat=L.shape[1]):
            x = L*Matrix([Rational(ci, s.D) for ci in c])
            if s.in_bdual(x): out.setdefault(s.canon(x), x)
        return list(out.values())

def periods(th, LS, LW):
    HS, HW = th.H(LS), th.H(LW)
    zero = th.canon(zeros(th.n, 1))
    inter = [h for h in HS if any(th.canon(h - g) == zero for g in HW)]
    d2 = len(HS)//len(inter)
    labels = [h for h in HS if h not in inter]
    fixed = lcm(1, *[frac(Rational(th.q(h), 2)).q for h in labels])
    qp = [h for h in labels if th.is_qp(h)]
    free = lcm(1, *[frac(Rational(th.q(h), 2)).q for h in qp])
    gen = max(qp, key=lambda h: frac(Rational(th.q(h), 2)).q) if qp else None
    return d2, 2*fixed, 2*free, gen

def random_commutation_test(th, r, trials=2000, seed=1):
    """Explicit check with vertex operators on a line: string of r from x=5 to x=17, random processes
    of 2-5 quasiparticle vertex operators at x in (8,14) whose vectors sum to a random local vector
    (odd fermion number allowed).  Returns the number of processes that fail to commute."""
    rnd = random.Random(seed); Ginv = th.G.inv(); bad = 0
    sgn = lambda z: (z > 0) - (z < 0)
    for _ in range(trials):
        k = rnd.randint(2, 5)
        us = [Ginv*Matrix([rnd.randint(-3, 3) for _ in range(th.n)]) for _ in range(k-1)]   # quasiparticles
        loc = Matrix([rnd.randint(-2, 2) for _ in range(th.n)])                              # local total
        us.append(loc - sum(us, zeros(th.n, 1)))
        xs = [rnd.uniform(8, 14) for _ in range(k)]
        ph = sum(Rational(1, 2)*th.ip(r, u)*(sgn(17 - x) - sgn(5 - x)) for u, x in zip(us, xs))
        if frac(Rational(ph)) != 0: bad += 1
    return bad

checks = []
def case(name, th, LS, LW, expect):
    d2, pf, pn, gen = periods(th, LS, LW)
    ok = (d2, pf, pn) == expect; checks.append((name, ok))
    print(f"{name}\n   d^2 = {d2}   period at fixed parity = {pf} pi   without fixed parity = {pn} pi"
          f"{'  OK' if ok else '  MISMATCH, expected ' + str(expect)}")
    if gen is not None:
        print(f"   label carried by the quasiparticle {list(gen)} (charge {th.q(gen)})")
    return gen

print("=== calibrations ===")
case("helical edge, SC | FM | SC (Majorana)", Th(diag(1, -1), [1, 1], [1, 1]), [[1, 1]], [[-1, 1]], (2, 4, 2))
thL = Th(diag(3, -3), [1, 1], [1, 1])
case("Laughlin 1/3 trench", thL, [[1, 1]], [[-1, 1]], (6, 12, 6))
case("Laughlin 1/5 trench", Th(diag(5, -5), [1, 1], [1, 1]), [[1, 1]], [[-1, 1]], (10, 20, 10))
K112 = Matrix([[1, 2], [2, 1]]); G2 = zeros(4, 4); G2[0:2, 0:2] = K112; G2[2:4, 2:4] = -K112
case("(1,1,2) trench, singlet pairing | spin-conserving tunneling", Th(G2, [1, 1, 1, 1], [1, 1, 1, 1]),
     [[1, 0, 0, 1], [0, 1, 1, 0]], [[-1, 0, 1, 0], [0, -1, 0, 1]], (3, 6, 6))

print("\n=== spin-polarized nu=2/3 trench, basis (e1u, e1l, Nu, Nl) ===")
G = Matrix([[1, 0, -1, 0], [0, -1, 0, 1], [-1, 0, -2, 0], [0, 1, 0, 2]])
th = Th(G, [1, 1, 0, 0], [1, 1, 0, 0])
P, A, Tt, B = [1, 1, 0, 0], [0, 0, 1, 1], [-1, 1, 0, 0], [0, 0, -1, 1]
Tp, Pp = [-1, 1, 0, -1], [1, 1, 0, -1]
for nm, LS, LW in [("region by region: (P11,A) | (T11,B)", [P, A], [Tt, B]),
                   ("uniform A: (P11,A) | (T',A)", [P, A], [Tp, A]),
                   ("uniform B: (P',B) | (T11,B)", [Pp, B], [Tt, B])]:
    case(nm, th, LS, LW, (3, 6, 6))

def periods_tip(th, LS, LW):
    """Geometry of Cao, Kou, Fradkin (PRB 109, L161106): FQH liquid fills the gap between the two
    superconducting fingers and each finger's edge wraps around its tip.  Quasiparticles condensed at
    the tip boundary (span_Q L_W cap Gamma^*) can then pass around a tip and cross the fragment string
    once, so only labels r with <r, x> integer for all such x survive."""
    HS, HW = th.H(LS), th.H(LW)
    zero = th.canon(zeros(th.n, 1))
    inter = [h for h in HS if any(th.canon(h - g) == zero for g in HW)]
    X = [w for w in HW if th.is_qp(w)]
    surv = [h for h in HS if h not in inter and all(frac(Rational(th.ip(h, x))) == 0 for x in X)]
    fixed = lcm(1, *[frac(Rational(th.q(h), 2)).q for h in surv])
    free = lcm(1, *[frac(Rational(th.q(h), 2)).q for h in surv if th.is_qp(h)])
    return 2*fixed, 2*free

print("\n=== control: Cao-type geometry (FQH liquid around the finger tips) ===")
for nm, t, LS, LW, e in [("Laughlin 1/3 (Cao et al.: 4 pi / 2 pi)", thL, [[1, 1]], [[-1, 1]], (4, 2)),
                         ("Laughlin 1/5", Th(diag(5, -5), [1, 1], [1, 1]), [[1, 1]], [[-1, 1]], (4, 2)),
                         ("nu=2/3 region by region", th, [P, A], [Tt, B], (2, 2)),
                         ("nu=2/3 uniform A", th, [P, A], [Tp, A], (2, 2)),
                         ("nu=2/3 uniform B", th, [Pp, B], [Tt, B], (2, 2))]:
    got = periods_tip(t, LS, LW); checks.append(("tip geometry " + nm, got == e))
    print(f"   {nm}: fixed parity {got[0]} pi, free parity {got[1]} pi{'  OK' if got == e else '  MISMATCH'}")
fragB = Matrix([Rational(1, 3), Rational(1, 3), Rational(1, 3), Rational(-2, 3)])   # (P'-B)/3
checks.append(("(P'-B)/3 is a 2e/3 quasiparticle (uniform-B label)", th.is_qp(fragB) and th.q(fragB) == Rational(2, 3)))

print("\n=== explicit vertex-operator test: random processes confined to the junction ===")
frag = Matrix([Rational(1, 3)]*4)                                                     # (P11+A)/3
neut = Matrix([Rational(-1, 3), Rational(1, 3), Rational(-1, 3), Rational(1, 3)])     # (T11+B)/3
tests = [("nu=2/3: string of (P11+A)/3", th, frag, True),
         ("Laughlin 1/3: string of P/3 (charge 2e/3)", thL, Matrix([Rational(1, 3)]*2), True),
         ("Laughlin 1/3: string of P/6 (charge e/3)", thL, Matrix([Rational(1, 6)]*2), False),
         ("Majorana: string of P/2", Th(diag(1, -1), [1, 1], [1, 1]), Matrix([Rational(1, 2)]*2), False)]
for nm, t, r, commutes in tests:
    b = random_commutation_test(t, r)
    print(f"   {nm}: {b} of 2000 processes fail to commute (expected {'none' if commutes else 'some'})")
    checks.append((nm, (b == 0) == commutes))
checks.append(("(P11+A)/3 is a quasiparticle of charge 2e/3", th.is_qp(frag) and th.q(frag) == Rational(2, 3)))
checks.append(("(T11+B)/3 is a neutral quasiparticle", th.is_qp(neut) and th.q(neut) == 0))
# the neutral quasiparticle-quasihole string across W (endpoints at the walls, x = 10, 12) and the
# fragment string (endpoints x = 5, 17) are nested, not linked, and commute
sg = lambda z: (z > 0) - (z < 0)
ph = sum(Rational(1, 2)*a*b*th.ip(frag, neut)*sg(xa - xb)*2
         for a, xa in [(1, 17), (-1, 5)] for b, xb in [(1, 12), (-1, 10)])
checks.append(("neutral W string commutes with the fragment string", frac(Rational(ph)) == 0))
# control: if the neutral string ended inside S2 (x = 20, where it is not condensed) the strings would be
# linked and fail to commute; such an operator costs the gap of S2 and does not act in the ground manifold
ph_link = sum(Rational(1, 2)*a*b*th.ip(frag, neut)*sg(xa - xb)*2
              for a, xa in [(1, 17), (-1, 5)] for b, xb in [(1, 20), (-1, 10)])
checks.append(("linked control fails to commute", frac(Rational(ph_link)) != 0))
print(f"   control, linked strings (neutral string ending inside S2): phase/2pi = {frac(Rational(ph_link))}")
print(f"   neutral string (T11+B)/3 across W vs fragment string: phase/2pi = {frac(Rational(ph))}")
bad = [c for c in checks if not c[1]]
print("\nALL JUNCTION CHECKS PASSED (%d)" % len(checks) if not bad else f"\nFAILED: {bad}")


==> anc/kapustin.py <==
"""Protected zero-mode count at domain walls between two gapped trench regions.

Local operators are integer vectors gamma in Gamma = Z^n with Gram form <.,.> = G.
Physical (bosonic) local perturbations are the sublattice Gamma_b = {gamma : f.gamma even},
where f gives the fermion number of each basis vector mod 2.
A region that pins the maximal isotropic lattice L defines the subgroup
    H(L) = (span_Q(L) cap Gamma_b^*) / Gamma_b  inside  A = Gamma_b^* / Gamma_b .
Per pair of walls between regions pinning L1 and L2 the protected degeneracy is
    d^2 = |H1| / |H1 cap H2|           (Kapustin, PRB 89, 125307 (2014);
                                         Barkeshli, Jian, Qi, PRB 88, 235103 (2013)).
Using Gamma_b instead of Gamma includes fermion parity (checked on the helical edge:
Majorana, d^2 = 2).  The naive count |det <L1,L2>| (all strings that commute with the
pinned terms) is printed for comparison; it also counts states that bosonic local
operators at the walls can split.
"""
from itertools import product
from sympy import Matrix, Rational, diag, zeros, lcm, ilcm

def bosonic_basis(f):
    n = len(f)
    odd = [i for i in range(n) if f[i] % 2]
    B = []
    for i in range(n):
        v = [0]*n
        if f[i] % 2 == 0:
            v[i] = 1
        elif i == odd[0]:
            v[i] = 2
        else:
            v[i] = 1; v[odd[0]] = -1
        B.append(v)
    return Matrix(B).T          # columns span Gamma_b

def is_int(M): return all(x.is_integer for x in M)

class Theory:
    def __init__(self, G, f, bosonic_only=True):
        self.G = Matrix(G); n = self.G.shape[0]
        self.Bb = bosonic_basis(f) if bosonic_only else Matrix.eye(n)
        self.Qb = self.Bb.T*self.G*self.Bb
        self.order = abs(self.Qb.det())
        self.Bbinv = self.Bb.inv()
    def in_dual(self, x):  return is_int(self.Bb.T*self.G*x)
    def in_lat(self, x):   return is_int(self.Bbinv*x)
    def H(self, L):
        L = Matrix(L).T; k = L.shape[1]; D = int(self.order)
        gens = []
        for c in product(range(D), repeat=k):
            x = L*Matrix([Rational(ci, D) for ci in c])
            if self.in_dual(x): gens.append(x)
        reps = []
        for x in gens:
            if not any(self.in_lat(x-r) for r in reps): reps.append(x)
        return reps
    def ratio(self, L1, L2):
        H1, H2 = self.H(L1), self.H(L2)
        inter = [h for h in H1 if any(self.in_lat(h-g) for g in H2)]
        return len(H1), len(H2), len(inter), len(H1)//len(inter)

def ip(G, a, b): return (Matrix(a).T*Matrix(G)*Matrix(b))[0]
def naive(G, L1, L2):
    M = Matrix(len(L1), len(L2), lambda i, j: ip(G, L1[i], L2[j]))
    return abs(M.det()), M.tolist()

def isotropic_maximal(G, L):
    G = Matrix(G); Lm = Matrix(L).T
    iso = all(ip(G, a, b) == 0 for a in L for b in L)
    perp = (Lm.T*G).nullspace()
    # maximal and saturated: L^perp cap Z^n = span_Z(L)
    ok = len(perp) == Lm.shape[1]
    for v in product(range(-3, 4), repeat=G.shape[0]):
        v = Matrix(v)
        if any(v) and all(x == 0 for x in Lm.T*G*v):
            sol, params = Lm.gauss_jordan_solve(v)
            if not is_int(sol): ok = False
    return iso, ok

results = []
def case(name, G, f, L1, L2, expect=None):
    tf = Theory(G, f, True); tb = Theory(G, f, False)
    iso1, max1 = isotropic_maximal(G, L1); iso2, max2 = isotropic_maximal(G, L2)
    h1, h2, hi, r = tf.ratio(L1, L2)
    _, _, _, rb = tb.ratio(L1, L2)
    nd, M = naive(G, L1, L2)
    flag = "" if expect is None else ("  OK" if r == expect else "  MISMATCH")
    print(f"{name}\n   L1 iso/max={iso1}/{max1}  L2 iso/max={iso2}/{max2}  |A_f|={tf.order}  "
          f"|H1|={h1} |H2|={h2} |H1^H2|={hi}\n   protected d^2 (with parity) = {r}   "
          f"parity ignored = {rb}   naive |det<L1,L2>| = {nd}  M={M}{flag}")
    results.append((name, r, rb, nd, expect))
    return r

print("=== calibrations ===")
case("helical edge, SC vs FM (Majorana)", diag(1, -1), [1, 1], [[1, 1]], [[-1, 1]], 2)
case("nu=1/3 Laughlin trench (Z6 of Clarke-Alicea-Shtengel)", diag(3, -3), [1, 1], [[1, 1]], [[-1, 1]], 6)
K112 = Matrix([[1, 2], [2, 1]])
G2 = zeros(4, 4); G2[0:2, 0:2] = K112; G2[2:4, 2:4] = -K112   # (u_up,u_dn,l_up,l_dn)
S1, S2 = [1, 0, 0, 1], [0, 1, 1, 0]; T1, T2 = [-1, 0, 1, 0], [0, -1, 0, 1]
case("(1,1,2) trench, singlet pairing vs spin-conserving tunneling", G2, [1, 1, 1, 1], [S1, S2], [T1, T2])

print("\n=== spin-polarized nu=2/3 trench, basis (e1u, e1l, Nu, Nl) ===")
G = Matrix([[1, 0, -1, 0], [0, -1, 0, 1], [-1, 0, -2, 0], [0, 1, 0, 2]])
f = [1, 1, 0, 0]
P, A, T, B = [1, 1, 0, 0], [0, 0, 1, 1], [-1, 1, 0, 0], [0, 0, -1, 1]
Tp, Pp = [-1, 1, 0, -1], [1, 1, 0, -1]
print("   <T',T'>=%s <T',A>=%s   <P',P'>=%s <P',B>=%s" % (ip(G, Tp, Tp), ip(G, Tp, A), ip(G, Pp, Pp), ip(G, Pp, B)))
r_uA = case("uniform channel A: (P11,A) | (T',A)", G, f, [P, A], [Tp, A])
r_uB = case("uniform channel B: (P',B) | (T11,B)", G, f, [Pp, B], [T, B])
r_rr = case("region by region: (P11,A) | (T11,B)", G, f, [P, A], [T, B])
r_nn = case("pairing with channel switch: (P11,A) | (P',B)", G, f, [P, A], [Pp, B])

print("\n=== neutral sector alone: Gram diag(-2,2) on (Nu,Nl), all bosonic ===")
Gn = diag(-2, 2)
case("neutral channels A=(1,1) vs B=(-1,1)", Gn, [0, 0], [[1, 1]], [[-1, 1]])

print("\n=== which extra strings are split by local bosonic operators ===")
tf = Theory(G, f, True)
for name, u in [("P11/2", [Rational(1, 2), Rational(1, 2), 0, 0]), ("A/2", [0, 0, Rational(1, 2), Rational(1, 2)]),
                ("(P11+A)/3", [Rational(1, 3)]*4), ("(P11+A)/6", [Rational(1, 6)]*4)]:
    u = Matrix(u)
    commutes_with_pinned = all(ip(G, u, w).is_integer for w in (T, B))
    print(f"   {name:10s} commutes with pinned (T11,B): {commutes_with_pinned};  in Gamma_b^*: {tf.in_dual(u)}")
# a local bosonic operator that fails to commute with the A/2 string
for g in product(range(-2, 3), repeat=4):
    if (g[0]+g[1]) % 2 == 0 and not ip(G, [0, 0, Rational(1, 2), Rational(1, 2)], g).is_integer:
        print("   e.g. local bosonic gamma =", list(g), " <A/2,gamma> =", ip(G, [0, 0, Rational(1, 2), Rational(1, 2)], g)); break

bad = [r for r in results if r[4] is not None and r[1] != r[4]]
print("\nSUMMARY:", "all calibrations pass" if not bad else f"FAILED {bad}")
print(f"uniform A: {r_uA}, uniform B: {r_uB}, region-by-region: {r_rr}")


==> anc/lattice.py <==
# Operator analysis for a spin-polarized nu=2/3 trench.
# Local operators of one edge are integer combinations of e1 (electron in the nu=1 mode)
# and N = psi1^dag psi2 (neutral boson). Gram form <l,l'> = l^T K^{-1} l' in the l-basis
# with K = diag(1,-3); spin(h - hbar) of a vertex = <l,l>/2 ; mutual phase exp(i*pi*<l,l'>).
from sympy import Matrix, Rational as R, diag, zeros, eye
from sympy.matrices.normalforms import smith_normal_form
from sympy import ZZ
Kinv_u = diag(1, R(-1,3))            # upper edge, K=diag(1,-3)
Kinv_l = -Kinv_u                     # lower edge: opposite chirality
t = Matrix([1,1])
def ip(a,b,Ki): return (a.T*Ki*b)[0]
e1 = Matrix([1,0]); e2 = Matrix([0,-3]); N = e2 - e1
print("single edge (upper):")
for name,l in [("e1",e1),("e2",e2),("N=psi1^dag psi2",N)]:
    print(f"  {name:16s} l={list(l)} charge={ip(t,l,Kinv_u)} spin={ip(l,l,Kinv_u)/2}")
# zero-spin vertex operators on one edge?
sols=[(a,b) for a in range(-40,41) for b in range(-40,41) if (a,b)!=(0,0) and ip(Matrix([a,b]),Matrix([a,b]),Kinv_u)==0]
print("  nonzero l with zero spin on one edge:", sols)
# Gram matrix of the local-operator basis (e1_u, e1_l, N_u, N_l), each edge independent
def gram_edge(Ki):
    B=[e1,N]; return Matrix(2,2,lambda i,j: ip(B[i],B[j],Ki))
Gu, Gl = gram_edge(Kinv_u), gram_edge(Kinv_l)
G = zeros(4,4); G[0,0]=Gu[0,0]; G[2,2]=Gu[1,1]; G[0,2]=G[2,0]=Gu[0,1]
G[1,1]=Gl[0,0]; G[3,3]=Gl[1,1]; G[1,3]=G[3,1]=Gl[0,1]
print("\nGram G on (e1_u,e1_l,N_u,N_l):", G.tolist(), " det =", G.det())
def g(a,b): return (Matrix(a).T*G*Matrix(b))[0]
# charge of a vector: e1 carries charge 1 on its edge, N carries 0
def charge(v): return (v[0], v[1])
# electron operators: e2 = e1 + N
ops = {
 "P11 = psi_u1 psi_l1": [1,1,0,0],
 "P22 = psi_u2 psi_l2": [1,1,1,1],
 "P12 = psi_u1 psi_l2": [1,1,0,1],
 "P21 = psi_u2 psi_l1": [1,1,1,0],
 "T11 = psi_u1^+ psi_l1": [-1,1,0,0],
 "T22 = psi_u2^+ psi_l2": [-1,1,-1,1],
 "A = N_u N_l": [0,0,1,1],
 "B = N_u^+ N_l": [0,0,-1,1],
}
print("\ncross-trench operators: charge(u,l), spin = <v,v>/2")
for k,v in ops.items(): print(f"  {k:24s} charge={charge(v)}  spin={g(v,v)/2}")
P,Pp,T,Tp,A,B = ops["P11 = psi_u1 psi_l1"],ops["P22 = psi_u2 psi_l2"],ops["T11 = psi_u1^+ psi_l1"],ops["T22 = psi_u2^+ psi_l2"],ops["A = N_u N_l"],ops["B = N_u^+ N_l"]
print("\nsecond-order products:")
print("  P22 - P11 =", [Pp[i]-P[i] for i in range(4)], " (= A)")
print("  T22 - T11 =", [Tp[i]-T[i] for i in range(4)], " (= B)")
print("\nmutual forms:")
for a,an in [(P,"P"),(A,"A")]:
    for b,bn in [(T,"T"),(B,"B"),(A,"A"),(P,"P")]:
        print(f"  <{an},{bn}> = {g(a,b)}")


==> anc/park_check.py <==
# Independent re-derivation in the coordinates of Park et al., PRB 110, 155404, Eqs. (11)-(13):
# K = diag(K_A, -K_B) = diag(1,-3,-1,3), t=(1,1,1,1), vertex exp(i M.phi), charge Q = t^T K^-1 M,
# local operators M = K L (L integer). Physical electrons carry Q=+1.
from sympy import Matrix, diag
K = diag(1,-3,-1,3); Ki = K.inv(); t = Matrix([1,1,1,1])
Q  = lambda M: (t.T*Ki*Matrix(M))[0]
ip = lambda a,b: (Matrix(a).T*Ki*Matrix(b))[0]
e1A=[1,0,0,0]; e2A=[0,-3,0,0]; e1B=[0,0,-1,0]; e2B=[0,0,0,3]   # = K*(unit L) ; check charges
print("electron charges:", [Q(v) for v in (e1A,e2A,e1B,e2B)])
add=lambda *vs:[sum(x) for x in zip(*vs)]; neg=lambda v:[-x for x in v]
NA=add(e2A,neg(e1A)); NB=add(e2B,neg(e1B))            # N = psi1^dag psi2 on each edge
P11=add(e1A,e1B); P22=add(e2A,e2B)                     # pairing: psi_A psi_B, charge 2
T11=add(neg(e1A),e1B); T22=add(neg(e2A),e2B)           # tunneling psi_A^dag psi_B, charge 0
A=add(NA,NB); B=add(neg(NA),NB)
Msup=[1,3,-1,-3]; Mback=[1,3,1,3]
print("charges P11,T11,A,B:",Q(P11),Q(T11),Q(A),Q(B))
print("A =",A," (compare -M_sup =",neg(Msup),")   B =",B," (compare M_back =",Mback,")")
print("Gram in this basis (e1A,e1B,NA,NB):")
basis=[e1A,e1B,NA,NB]; print(Matrix(4,4,lambda i,j: ip(basis[i],basis[j])).tolist())
print("<P11,Msup>=",ip(P11,Msup)," <P11,Mback>=",ip(P11,Mback))
print("<T11,Mback>=",ip(T11,Mback)," <T11,Msup>=",ip(T11,Msup))
print("<Msup,Mback>=",ip(Msup,Mback), " (Park: nonzero -> competing)")
print("P22-P11 =",add(P22,neg(P11)),"  T22-T11 =",add(T22,neg(T11)))
# Park's reduced lattice for M_sup, Eq.(15): does P11 lie in the commutant and generate charge 2?
for name,v in [("e1_red(sup)",[1,2,0,-1]),("e2_red(sup)",[0,-1,0,1])]:
    print(f"  Park {name}: <.,Msup>={ip(v,Msup)}  charge={Q(v)}")


==> anc/verify.py <==
"""Assertion-based checks of every number and integer identity used in the paper.
Run:  python3 verify.py      (needs sympy, numpy; kapustin.py in the same folder)
Conventions: vertex exp(i l.phi), l integer, conformal spin <l,l>/2 with <l,l'> = l^T K^-1 l',
charge t^T K^-1 l.  Four-mode basis K = diag(1,-3,-1,3), t = (1,1,1,1) (Park et al., PRB 110, 155404).
"""
import io, contextlib, math
import numpy as np
from sympy import Matrix, Rational as R, diag, sqrt, nsimplify

n_ok = 0
def check(cond, msg):
    global n_ok
    assert cond, "FAILED: " + msg
    n_ok += 1
    print("  ok  ", msg)

K = diag(1, -3, -1, 3); Ki = K.inv(); t = Matrix([1, 1, 1, 1])
ip = lambda a, b: (Matrix(a).T*Ki*Matrix(b))[0]
Q = lambda l: (t.T*Ki*Matrix(l))[0]
add = lambda *v: [sum(x) for x in zip(*v)]; neg = lambda v: [-x for x in v]

print("[1] single edge, K=diag(1,-3)")
K2 = diag(1, -3); t2 = Matrix([1, 1])
check((t2.T*K2.inv()*t2)[0] == R(2, 3), "nu = t^T K^-1 t = 2/3")
W = Matrix([[1, 0], [2, -1]]); Kp = W*K2*W.T
check(Kp == Matrix([[1, 2], [2, 1]]) and W*t2 == t2 and W.det() == -1, "K'=WKW^T=(1,1,2), Wt=t, det W=-1")
W2 = Matrix([[1, 0], [2, 1]])
check(W2*K2*W2.T == Kp and list(W2*t2) == [1, 3], "[[1,0],[2,1]] also gives K' but maps t to (1,3)")
e1, e2 = Matrix([1, 0]), Matrix([0, -3]); N = e2 - e1
sp = lambda l: (l.T*K2.inv()*l)[0]/2
check(sp(e1) == R(1, 2) and sp(e2) == R(-3, 2) and sp(N) == -1, "spins 1/2, -3/2, N: -1")
check((t2.T*K2.inv()*N)[0] == 0, "N neutral")
check(all(3*a*a != b*b for a in range(-60, 61) for b in range(-60, 61) if (a, b) != (0, 0)), "no zero-spin vector on one edge")
check(Matrix([[0, 3], [3, 0]])[0, 1] == 3, "K_red off-diagonal 3 (Eq. nonlocal)")

print("[2] trench operators and Gram matrix")
e1u, e2u, e1l, e2l = [1, 0, 0, 0], [0, -3, 0, 0], [0, 0, -1, 0], [0, 0, 0, 3]
check([Q(v) for v in (e1u, e2u, e1l, e2l)] == [1, 1, 1, 1], "all four electrons have charge 1")
Nu, Nl = add(e2u, neg(e1u)), add(e2l, neg(e1l))
basis = [e1u, e1l, Nu, Nl]
G = Matrix(4, 4, lambda i, j: ip(basis[i], basis[j]))
check(G == Matrix([[1, 0, -1, 0], [0, -1, 0, 1], [-1, 0, -2, 0], [0, 1, 0, 2]]), "Gram matrix Eq. (15)")
check(G.det() == 9, "det G = 9")
g = lambda a, b: (Matrix(a).T*G*Matrix(b))[0]
ops = {"P11": [1, 1, 0, 0], "P22": [1, 1, 1, 1], "P12": [1, 1, 0, 1], "P21": [1, 1, 1, 0],
       "T11": [-1, 1, 0, 0], "T22": [-1, 1, -1, 1], "A": [0, 0, 1, 1], "B": [0, 0, -1, 1]}
spins = {k: g(v, v)/2 for k, v in ops.items()}
check(spins == {"P11": 0, "P22": 0, "P12": 2, "P21": -2, "T11": 0, "T22": 0, "A": 0, "B": 0}, f"Table I spins {spins}")
P, Pp, T, Tt, A, B = (ops[k] for k in ("P11", "P22", "T11", "T22", "A", "B"))
check(add(Pp, neg(P)) == A and add(Tt, neg(T)) == B, "P22-P11=A, T22-T11=B (Eq. 16)")
check(g(A, B) == 4, "<A,B> = 4")
check((g(P, A), g(P, B), g(T, B), g(T, A)) == (0, 2, 0, 2), "compatibilities Eq. (17)")
check(g(Pp, A) == 0 and g(Tt, B) == 0 and g(Pp, B) != 0 and g(Tt, A) != 0, "P22 in channel A, T22 in channel B")
check(g(basis[0], A) != 0 and g(basis[0], B) != 0, "single electron gapped in both channels")
Tp, Ppr = [-1, 1, 0, -1], [1, 1, 0, -1]
check(g(Tp, Tp) == 0 and g(Tp, A) == 0 and g(Ppr, Ppr) == 0 and g(Ppr, B) == 0, "dressed T'=T11-N_l, P'=P11-N_l")
check(g(P, Tp) == -3 and g(Ppr, T) == -3, "<P11,T'> = <P',T11> = -3")

print("[3] Park et al. coordinates")
toL = lambda v: add(*[[c*x for x in b] for c, b in zip(v, basis)])
Msup, Mback = [1, 3, -1, -3], [1, 3, 1, 3]
check(toL(A) == neg(Msup) and toL(B) == Mback, "A = -M_sup, B = M_back")
check(ip(Msup, Mback) == -4 and ip(Msup, Msup) == 0 and ip(Mback, Mback) == 0, "M_sup, M_back null and competing")

print("[4] unpolarized (1,1,2) trench")
K112 = Matrix([[1, 2], [2, 1]]); G2 = diag(K112, -K112)
S1, S2, U1, U2 = [1, 0, 0, 1], [0, 1, 1, 0], [-1, 0, 1, 0], [0, -1, 0, 1]
g2 = lambda a, b: (Matrix(a).T*G2*Matrix(b))[0]
check(all(g2(v, v) == 0 for v in (S1, S2, U1, U2)), "singlet pairing and spin-conserving tunneling have zero spin")
check(add(S1, neg(S2)) == neg(add(U1, neg(U2))), "pairing and tunneling generate the same neutral (spin) operator")

print("[5] protected degeneracy (kapustin.py)")
with contextlib.redirect_stdout(io.StringIO()):
    import kapustin as kp
res = {r[0].split(":")[0].split(" (")[0].split(",")[0]: r for r in kp.results}
byname = {r[0]: r for r in kp.results}
def find(prefix): return next(r for n, r in byname.items() if n.startswith(prefix))
check(find("helical")[1] == 2, "helical edge: 2 (Majorana)")
check(find("nu=1/3")[1] == 6 and find("nu=1/3")[2] == 3, "Laughlin 1/3: 6 with parity, 3 without (Z6 of CAS)")
check(find("(1,1,2)")[1] == 3, "(1,1,2): 3")
check(find("uniform channel A")[1] == 3 and find("uniform channel B")[1] == 3, "polarized, uniform channel: 3")
check(find("region by region")[1] == 3, "polarized, region by region: 3 (protected)")
check(find("region by region")[3] == 12, "naive string count |det M| = 12 (not protected)")
check(find("region by region")[2] == 3, "polarized: fermion parity adds nothing (3 with and without)")
check(find("neutral channels")[1] == 1, "neutral sector alone: A and B same Lagrangian subgroup")
check((Matrix(A) - Matrix(B))/2 == Matrix([0, 0, 1, 0]), "A/2 - B/2 = N_u (local, bosonic)")

print("[6] scaling dimensions, four-mode theory (Table II)")
Kn = np.diag([1., -3., -1., 3.]); Kin = np.linalg.inv(Kn)
tu, tl = np.array([1., 1, 0, 0]), np.array([0, 0, 1., 1])
nu_, nl_ = np.array([1., 3, 0, 0]), np.array([0, 0, 1., 3])
assert abs(tu @ Kin @ nu_) < 1e-12 and abs(tl @ Kin @ nl_) < 1e-12
def dims(lam, vc=1.0, vn=0.37):
    V = vc*(np.outer(tu, tu)+np.outer(tl, tl)) + lam*vc*(np.outer(tu, tl)+np.outer(tl, tu)) \
        + vn*(np.outer(nu_, nu_)+np.outer(nl_, nl_))
    w, O = np.linalg.eigh(V); Vmh = O @ np.diag(w**-0.5) @ O.T
    E, O2 = np.linalg.eigh(Vmh @ Kn @ Vmh)
    Lam = Vmh @ O2 @ np.diag(np.abs(E)**-0.5)
    charge = [i for i in range(4) if abs((Lam.T@tu)[i]) > 1e-9 or abs((Lam.T@tl)[i]) > 1e-9]
    neutral = [i for i in range(4) if i not in charge]
    def d(l, modes):
        a = Lam.T @ np.array(l, float); return 0.5*sum(a[i]**2 for i in modes)
    lv = lambda v: sum(c*np.array(b, float) for c, b in zip(v, basis))
    return d(lv(P), charge), d(lv(T), charge), d(lv(A), range(4)), d(lv(B), range(4))
table = {0: (1.500, 1.500), 0.10: (1.658, 1.357), 0.20: (1.837, 1.225), 0.28: (2.000, 1.125)}
for lam, (dp, dt) in table.items():
    DP, DT, DA, DB = dims(lam)
    exact = (1.5*math.sqrt((1+lam)/(1-lam)), 1.5*math.sqrt((1-lam)/(1+lam)))
    check(abs(DP-dp) < 5e-4 and abs(DT-dt) < 5e-4 and abs(DP-exact[0]) < 1e-9 and abs(DT-exact[1]) < 1e-9
          and abs(DP*DT-2.25) < 1e-9 and abs(DA-2) < 1e-9 and abs(DB-2) < 1e-9,
          f"lambda={lam}: D_P={DP:.3f} D_T={DT:.3f} D_A={DA:.3f} D_B={DB:.3f}")
check(abs(dims(0.1, vn=0.9)[2]-2) < 1e-9, "D_A = 2 independent of neutral velocity")
def Vgen(lam=0., u=0., vn=0.4):
    return (np.outer(tu, tu)+np.outer(tl, tl)) + lam*(np.outer(tu, tl)+np.outer(tl, tu)) \
        + vn*(np.outer(nu_, nu_)+np.outer(nl_, nl_)) + u*(np.outer(tu, nu_)+np.outer(nu_, tu)+np.outer(tl, nl_)+np.outer(nl_, tl))
def dimtot(V, v):
    w, O = np.linalg.eigh(V); Vmh = O @ np.diag(w**-0.5) @ O.T
    E, O2 = np.linalg.eigh(Vmh @ Kn @ Vmh); Lam = Vmh @ O2 @ np.diag(np.abs(E)**-0.5)
    l = sum(c*np.array(b, float) for c, b in zip(v, basis)); return 0.5*np.sum((Lam.T @ l)**2)
# Table II, full dimensions before the neutral modes are gapped (charge part + 1/2)
full = {0: (2.000, 2.000), 0.10: (2.158, 1.857), 0.20: (2.337, 1.725), 0.28: (2.500, 1.625)}
for lam, (fp, ft) in full.items():
    Vl = (np.outer(tu, tu)+np.outer(tl, tl)) + lam*(np.outer(tu, tl)+np.outer(tl, tu)) + 0.37*(np.outer(nu_, nu_)+np.outer(nl_, nl_))
    FP, FT = dimtot(Vl, P), dimtot(Vl, T)
    DP, DT = dims(lam)[:2]
    check(abs(FP-fp) < 5e-4 and abs(FT-ft) < 5e-4 and abs(FP-DP-0.5) < 1e-9 and abs(FT-DT-0.5) < 1e-9,
          f"lambda={lam}: full pre-gap D(P11)={FP:.3f}, D(T11)={FT:.3f} (= charge part + 1/2)")
V0 = Vgen()
check(all(abs(dimtot(V0, x)-2) < 1e-9 for x in (P, T, Tp, Ppr)), "decoupled: P11, T11, T', P' all have dimension 2")
dA, dB = dimtot(Vgen(0, 0.2), A), dimtot(Vgen(0, 0.2), B)
check(dA > 2 and dB > 2 and abs(dA-dB) < 1e-9, f"charge-neutral coupling raises A,B above 2 ({dA:.3f})")
dA, dB = dimtot(Vgen(0.2, 0.2), A), dimtot(Vgen(0.2, 0.2), B)
check(dB < dA, f"repulsive inter-edge coupling then favors B: D_A={dA:.3f} > D_B={dB:.3f}")
from itertools import product as _pr
check(all(g(v, A) % 2 == 1 and g(v, B) % 2 == 1 for v in _pr(range(-3, 4), repeat=4) if (v[0]+v[1]) % 2),
      "every odd-charge operator has odd <.,A>, <.,B> (single electrons gapped in both channels)")
Kr = lambda lam: sqrt((1-lam)/(1+lam))
check(Kr(R(7, 25)) == R(3, 4) and Kr(R(-7, 25)) == R(4, 3), "lambda = +-7/25 <-> K_rho = 3/4, 4/3")
check(R(3, 2)*R(4, 3) == 2 and R(3, 2)/R(3, 4) == 2, "window edges: dimension 2 at K_rho = 4/3 and 3/4")
# Sec. II C claim: results independent of which operator carries K_rho (swap K -> 1/K)
from sympy import symbols, solve, simplify, Rational as Rr
Kr_ = symbols("K", positive=True)
for dT, dP, lab in ((Rr(3, 2)*Kr_, Rr(3, 2)/Kr_, "Bollmann convention"), (Rr(3, 2)/Kr_, Rr(3, 2)*Kr_, "swapped convention")):
    win = sorted([solve(dT-2, Kr_)[0], solve(dP-2, Kr_)[0]])
    check(simplify(dT*dP) == Rr(9, 4) and win == [Rr(3, 4), Rr(4, 3)] and solve(dT-dP, Kr_) == [1],
          f"{lab}: product 9/4, window (3/4,4/3), self-dual K=1")

print("[7] numbers")
h, e, kB = 6.62607015e-34, 1.602176634e-19, 1.380649e-23
f = 10e9
check(abs(h*f/(2*e)*1e6-20.68) < 0.01, f"V1(2e) = {h*f/(2*e)*1e6:.2f} uV")
check(abs(3*h*f/(2*e)*1e6-62.04) < 0.01, f"V1(2e/3) = {3*h*f/(2*e)*1e6:.2f} uV")
k0 = math.pi**2*kB**2/(3*h)
check(abs(k0-9.46e-13) < 0.01e-13, f"kappa_0/T = {k0:.3e} W/K^2")
check(abs(0.8*k0*0.1-7.57e-14) < 0.01e-14, f"kappa along critical trench (c=4/5, 100 mK) = {0.8*k0*0.1:.2e} W/K")
check(abs(1/(1+0.18**2)-0.969) < 1e-3, "BTK Z=0.18 -> T=0.97")
check(R(2)*R(2, 3) == R(4, 3), "G = 2 nu e^2/h = 4e^2/3h")
check(abs(20*kB/e*1e3-1.72) < 0.01, "20 K = 1.7 meV")
# Sec. III C energy-scale estimates (tree level, assumed parameters)
Lam_, hbar_ = 1.7e-3, 6.582119569e-16            # eV, eV s
Eg = lambda D0: Lam_*(D0/Lam_)**(1/(2-1.5))
check(abs(Eg(0.1e-3)*1e6-5.9) < 0.1 and abs(Eg(0.5e-3)*1e3-0.147) < 0.002, f"E_g = {Eg(0.1e-3)*1e6:.1f} ueV, {Eg(0.5e-3)*1e3:.3f} meV")
xi = lambda D0: hbar_*1e4/Eg(D0)
check(abs(xi(0.1e-3)*1e6-1.12) < 0.02 and abs(xi(0.5e-3)*1e9-45) < 1, f"xi = {xi(0.1e-3)*1e6:.2f} um, {xi(0.5e-3)*1e9:.0f} nm")
check(abs(h*10e9/e*1e6-41.4) < 0.1, f"hf(10 GHz) = {h*10e9/e*1e6:.1f} ueV")
check(abs(3*h*1e9/(2*e)*1e6-6.2) < 0.01, f"V1(2e/3, 1 GHz) = {3*h*1e9/(2*e)*1e6:.2f} uV")

print("[8] audit additions: (1,1,2) inside the polarized theory; neutral-neutral coupling")
up, dn, lup, ldn = [1, 0, 0, 0], [1, 0, -1, 0], [0, 1, 0, 0], [0, 1, 0, -1]   # e1, e1-N on each edge
Gu = Matrix(2, 2, lambda i, j: g([up, dn][i], [up, dn][j])); Gl = Matrix(2, 2, lambda i, j: g([lup, ldn][i], [lup, ldn][j]))
check(Gu == Matrix([[1, 2], [2, 1]]) and Gl == -Matrix([[1, 2], [2, 1]]), "Gram in basis (e1, e1-N) is K' = (1,1,2) on each edge")
check(g(dn, dn) == 1 and (dn[0] == 1), "spin-down analog psi1^2 psi2^dag: charge 1, conformal spin 1/2")
S1s = add(up, ldn); S2s = add(dn, lup)
check(S1s == Ppr, "singlet pair u_up l_dn = P' = P11 - N_l")
check(add(S1s, neg(S2s)) == neg(B) and g(S1s, B) == 0 and g(Tt, B) == 0, "singlet pairing and tunneling select channel B")
check(g(A, B) % 2 == 0 and g(A, B) != 0, "<A,B>=4: vertex operators commute (phase +1) but cannot be pinned together")
def Vnn(w):
    return (np.outer(tu, tu)+np.outer(tl, tl)) + 0.4*(np.outer(nu_, nu_)+np.outer(nl_, nl_)) + 0.4*w*(np.outer(nu_, nl_)+np.outer(nl_, nu_))
dAm, dBm = dimtot(Vnn(-0.1), A), dimtot(Vnn(-0.1), B)
check(dAm < 2 < dBm, f"attractive neutral-neutral inter-edge coupling makes A relevant: D_A={dAm:.3f}, D_B={dBm:.3f}")
# Sec. IV E: before the neutral gap, D(P11) = D_P + D_A/4, D(T11) = D_T + D_B/4, D(T') = D_T + D_A/4
def Vnl(w, lam):
    return Vnn(w) + lam*(np.outer(tu, tl)+np.outer(tl, tu))
ok = True
for lam in (0, 0.05, 0.1):
    Vx = Vnl(-0.1, lam); dPc, dTc = dims(lam)[:2]; dA_, dB_ = dimtot(Vx, A), dimtot(Vx, B)
    ok &= abs(dimtot(Vx, P)-(dPc+dA_/4)) < 1e-9 and abs(dimtot(Vx, T)-(dTc+dB_/4)) < 1e-9 and abs(dimtot(Vx, Tp)-(dTc+dA_/4)) < 1e-9
check(ok, "pre-gap dimensions: P11 = D_P + D_A/4, T11 = D_T + D_B/4, T' = D_T + D_A/4")
p0 = dimtot(Vnl(-0.1, 0), P)
lam_c = next(l/1000 for l in range(0, 200) if dimtot(Vnl(-0.1, l/1000), P) >= 2)
check(abs(p0-1.952) < 1e-3 and abs(lam_c-0.03) < 0.005, f"with D_A=1.81: D(P11)={p0:.3f} at lambda=0, relevant up to lambda={lam_c:.3f}")
Vneg = (np.outer(tu, tu)+np.outer(tl, tl)) - 0.1*(np.outer(tu, tl)+np.outer(tl, tu)) + 0.37*(np.outer(nu_, nu_)+np.outer(nl_, nl_))
check(abs(dimtot(Vneg, P)-1.857) < 1e-3, f"attractive charge coupling lambda=-0.1: pre-gap D(P11)={dimtot(Vneg, P):.3f} < 2")
check(abs(0.4*(-0.1)/0.4+0.1) < 1e-12, "D_A=1.81 corresponds to an attractive neutral inter-edge density coupling of 10% of the neutral velocity")
print(f"\nALL {n_ok} CHECKS PASSED")

